Lagrangian Decomposition for Neural Network Verification

A fundamental component of neural network verification is the computation of bounds on the values their outputs can take. Previous methods have either used off-the-shelf solvers, discarding the problem structure, or relaxed the problem even further, making the bounds unnecessarily loose. We propose a novel approach based on Lagrangian Decomposition. Our formulation admits an efficient supergradient ascent algorithm, as well as an improved proximal algorithm. Both the algorithms offer three advantages: (i) they yield bounds that are provably at least as tight as previous dual algorithms relying on Lagrangian relaxations; (ii) they are based on operations analogous to forward/backward pass of neural networks layers and are therefore easily parallelizable, amenable to GPU implementation and able to take advantage of the convolutional structure of problems; and (iii) they allow for anytime stopping while still providing valid bounds. Empirically, we show that we obtain bounds comparable with off-the-shelf solvers in a fraction of their running time, and obtain tighter bounds in the same time as previous dual algorithms. This results in an overall speed-up when employing the bounds for formal verification. Code for our algorithms is available at https://github.com/oval-group/decomposition-plnn-bounds.

==> figures/sigmoid_fig/compute_tangent.py <==
import argparse
from math import exp
from matplotlib import pyplot as plt
import numpy as np

def sig(x):
    if x > 100:
        return 1
    elif x < -100:
        return 0
    else:
        return 1 / (1 + exp(-x))

def d_sig(x):
    return sig(x) * (1 - sig(x))


def newton_method(fun, dfun, ub):
    # We know that the value needs to be above zero
    lb = 0
    # We still keep an upper bound on the value
    ub = ub
    # Let's pick a initial value just after zero
    t_k = 1
    f = fun(t_k)
    while abs(f) > 1e-8:
        f = fun(t_k)
        df = dfun(t_k)
        if f < 0:
            ub = min(t_k, ub)
        else:
            lb = max(lb, t_k)

        if df != 0:
            t_k = t_k - f / df
        else:
            print("Unstable")
            # We're in a regime of numerical instability. Let's ignore the
            # derivatives and just do a binary search type step
            t_k = (lb + ub) / 2

    return t_k

def find_tangent_for_upper_bound(lb, ub):
    assert lb <= 0
    assert ub >= 0
    # We want to find the line passing through (l_k, sig(l_k)) that is tangent to
    # the sigmoid function. For that, we need to identify the point (t_k, sig(t_k))
    # at which it will be tangent.
    def ftr(t_k):
        return (
            - sig(t_k) * sig(t_k) * (t_k - lb)
            + sig(t_k) * (t_k - lb - 1)
            + sig(lb)
        )

    def d_ftr(t_k):
        return (
            - 2 * d_sig(t_k) * sig(t_k) * (t_k - lb) - sig(t_k)*sig(t_k)
            + d_sig(t_k) * (t_k - lb - 1) + (sig(t_k) * 1)
        )

    t_k = newton_method(ftr, d_ftr, ub)
    # line_slope = (sig(t_k) - sig(l_k)) / (t_k - l_k)

    # line_intercept = sig(l_k) - line_slope * l_k
    # alt_line_intercept = (t_k * sig(l_k) - l_k * sig(t_k)) / (t_k - l_k)

    # print(f"Tangent point: ({t_k}, {sig(t_k)})")
    # print(f"Tangent vs sigmoid derivative: {line_slope}\t{d_sig(t_k)}")
    # print(f"Line intercept: {line_intercept}\t{alt_line_intercept}")
    return t_k

def find_tangent_for_lower_bound(lb, ub):
    # We're going to make use of the symmetry to find the solution to that
    # problem
    assert lb <= 0
    assert ub >= 0
    t_k = - find_tangent_for_upper_bound(-ub, -lb)
    return t_k



def make_graph(lb, ub, dump_plot):
    # TODO: change the code to not do the distinction between blocking /
    # passing, but simply do the decomposition based on the value of the
    # derivative at ub.
    nb_steps = 10000
    bound = max(ub, -lb)
    fig_lb, fig_ub = -1.1 * bound, 1.1 * bound
    x = np.arange(fig_lb, fig_ub, (fig_ub - fig_lb) / nb_steps)
    sig_fun = np.array([sig(t) for t in x])

    fig = plt.figure()
    ax = plt.subplot(1, 1, 1)

    # Plot the function
    ax.plot(x, sig_fun)
    # Plot the restriction to the region
    ax.axvline(x=lb, color='red')
    ax.axvline(x=ub, color='red')
    ax.fill([fig_lb, lb, lb, fig_lb],
             [1.1, 1.1, -0.1, -0.1],
             alpha=0.2, color='grey')
    ax.fill([ub, fig_ub, fig_ub, ub],
             [1.1, 1.1, -0.1, -0.1],
             alpha=0.2, color='grey')
    ax.set_xlim([fig_lb, fig_ub])
    ax.set_ylim([-0.1, 1.1])
    if (ub <= 0) or (lb >= 0):
        # If ub < 0, we're always in the convex part of the sigmoid, so we just
        # need an upper bound.
        # If lb > 0, we're always in the concave part of the sigmoid, so we
        # just need a lower bound.
        slope = (sig(ub) - sig(lb))/(ub - lb)
        intercept = (sig(lb) - slope * lb)
        bound_vals = np.array([slope * t + intercept for t in x])
        ax.plot(x, bound_vals, color='green')

        if ub <= 0:
            ax.fill_between(x, sig_fun, bound_vals, where=bound_vals > sig_fun,
                            facecolor='green', alpha=0.1)
        elif lb >= 0:
            ax.fill_between(x, sig_fun, bound_vals, where=bound_vals < sig_fun,
                            facecolor='green', alpha=0.1)
    else:
        # We need to compute the tangent point for both the upper bound and the
        # lower bound
        ub_tk = find_tangent_for_upper_bound(lb, ub)

        if ub_tk < ub:
            ub_slope = (sig(ub_tk) - sig(lb)) / (ub_tk - lb)
        else:
            # The tangent point is beyond the upper bound. In this case, we can
            # just take the linear upper bound.
            ub_slope = (sig(ub) - sig(lb)) / (ub - lb)
        ub_intercept = sig(lb) - ub_slope * lb
        tan_ub_val = np.array([ub_slope * t + ub_intercept for t in x])


        lb_tk = find_tangent_for_lower_bound(lb, ub)
        if lb_tk > lb:
            lb_slope = (sig(ub) - sig(lb_tk)) / (ub - lb_tk)
        else:
            lb_slope = (sig(ub) - sig(lb)) / (ub - lb)
        lb_intercept = sig(ub) - lb_slope * ub
        tan_lb_val = np.array([lb_slope * t + lb_intercept for t in x])

        ax.plot(x, tan_lb_val, color='green')
        ax.plot(x, tan_ub_val, color='green')

        ax.fill_between(x, tan_lb_val, tan_ub_val, where=(x>=max(lb_tk, lb)) & (x<=min(ub_tk, ub)),
                        facecolor='green', alpha=0.2, step='pre')
               # Add delimiters for the regions
        if lb_tk > lb:
            ax.axvline(x=lb_tk, color='green', linestyle="--")
            ax.scatter([lb_tk], [sig(lb_tk)], marker='o', color='green')
            ax.fill_between(x, sig_fun, tan_ub_val, where=(x>=lb) & (x<=lb_tk),
                            facecolor='green', alpha=0.2, step='pre')
        if ub_tk < ub:
            ax.axvline(x=ub_tk, color='green', linestyle="--")
            ax.scatter([ub_tk], [sig(ub_tk)], marker='o', color='green')
            ax.fill_between(x, tan_lb_val, sig_fun, where=(x>=ub_tk) & (x<=ub),
                            facecolor='green', alpha=0.2, step='pre')



    ax.spines['bottom'].set_position('zero')
    ax.spines['left'].set_position('zero')
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    plt.tight_layout(pad=1)

    if dump_plot is not None:
        plt.savefig(dump_plot, dpi=300)
        plt.close()
    else:
        plt.show()




def main():
    parser = argparse.ArgumentParser(description="Plot the convex hull of a sigmoid activation")
    parser.add_argument('lb', type=float, help="Lower bound")
    parser.add_argument('ub', type=float, help="Upper bound")
    parser.add_argument('--dump_plot', type=str, help="If given, dump the graph at that path.")
    args = parser.parse_args()

    make_graph(args.lb, args.ub, args.dump_plot)

if __name__=="__main__":
    main()


==> figures/sigmoid_fig/generate_sigmoid_images.sh <==
#!/bin/bash
python compute_tangent.py "-3" "4" --dump_plot ambiguous.pgf
python compute_tangent.py "-4" "-1" --dump_plot blocking.pgf
python compute_tangent.py "1" "4" --dump_plot passing.pgf

